Code Prediction by Feeding Trees to Transformers

We advance the state-of-the-art in the accuracy of code prediction (next token prediction) used in autocomplete systems. First, we report that using the recently proposed Transformer architecture even out-of-the-box outperforms previous neural and non-neural systems for code prediction. We then show that by making the Transformer architecture aware of the syntactic structure of code, we further increase the margin by which a Transformer-based system outperforms previous systems. With this, it outperforms the accuracy of an RNN-based system (similar to Hellendoorn et al. 2018) by 18.3%, the Deep3 system (Raychev et al 2016) by 14.1%, and an adaptation of Code2Seq (Alon et al., 2018) for code prediction by 14.4%. We present in the paper several ways of communicating the code structure to the Transformer, which is fundamentally built for processing sequence data. We provide a comprehensive experimental evaluation of our proposal, along with alternative design choices, on a standard Python dataset, as well as on a Facebook internal Python corpus. Our code and data preparation pipeline will be available in open source.

==> tab/top-aggr-ud-paths.py <==
from itertools import islice
import os

from ud import repr_ud

paths = ['2.0', '1.002', '1.0', '1.009', '12.0', '10.0', '1.008', '<self>', '15.004', '1.012', '13.003', '6.0', '17.007', '1.01', '17.002', '6.016', '1.005', '1.006', '8.015', '4.0', '4.009', '14.012', '17.003', '14.001', '9.015', '14.01', '6.012', '17.005', '9.013', '15.011']
scores = [0.23648260533809662, 0.1505936086177826, 0.15058749914169312, 0.15047524869441986, 0.14967632293701172, 0.1489533931016922, 0.14833129942417145, 0.14830072224140167, 0.14809931814670563, 0.14754228293895721, 0.14716237783432007, 0.14714163541793823, 0.14709532260894775, 0.14696630835533142, 0.14679083228111267, 0.14664867520332336, 0.14651644229888916, 0.14648160338401794, 0.14645124971866608, 0.14624135196208954, 0.1461150050163269, 0.1460949033498764, 0.14600037038326263, 0.1458897441625595, 0.14578112959861755, 0.14557087421417236, 0.14545422792434692, 0.14537686109542847, 0.14514002203941345, 0.14497506618499756]

pre, ext = os.path.splitext(__file__)
file_basename = os.path.basename(pre)
tex_filename = os.path.extsep.join([pre, 'tex'])
# with open(tex_filename, 'w') as fout:
text = (r'''% This is a generated file. Do not manually modify. See <filename>.py instead.
\begin{table}[]
    \centering
    \begin{tabular}{l | c}
    \hline
    UD path & Score \\
    \hline
    '''
    + '\n'.join(r'\code{%s} & %.3f \\' % (repr_ud(x), c) for x, c in islice(zip(paths, scores), 10))
    + r'''
    \hline
    \end{tabular}
    \caption{Top UD paths ranked by the score aggregated from all attention heads in our trained \TreeRel model. See \secref{sec:learned-tree-rel} for more explanation.}
    \label{tab:''' + file_basename + '''}
\end{table}
''')
print(text)#, file=fout)


==> tab/top-eth-paths.py <==
import os

from ud import repr_ud


def scientific(x, prec):
    fmt = f"%.{prec-1}E"
    a, b = (fmt % x).split("E+")
    return r"%s \times 10^{%d}" % (a, int(b))

raw = '''U	18226808
UUD	4682832
UUU	4222326
UU	3380322
UUUU	3017022
UUDD	2938992'''

ud_freq = [line.split() for line in raw.split('\n')]

pre, ext = os.path.splitext(__file__)
file_basename = os.path.basename(pre)
tex_filename = os.path.extsep.join([pre, 'tex'])
text = (r'''% This is a generated file. Do not manually modify. See <filename>.py instead.
\begin{table}[]
    \centering
    \begin{tabular}{l | r}
    \hline
    Converted UD path & Count \\
    \hline
    '''
    + '\n'.join(r'\code{%s} & $%s$ \\' % (repr_ud(x), scientific(float(c), 2)) for x, c in ud_freq)
    + r'''
    \hline
    \end{tabular}
    \caption{Top UD relations appeared in the top 50 frequent tree-walks used by E13 when predicting values over py150.}
    \label{tab:''' + file_basename + '''}
\end{table}
''')
print(text)


==> tab/top-ud-paths.py <==
import os

from ud import repr_ud


l = [('<self>', 12), ('1.0', 4), ('2.0', 3), ('1.001', 2), ('12.0', 2), ('1.013', 2), ('1.007', 1), ('3.0', 1), ('12.011', 1), ('16.001', 1), ('17.007', 1), ('8.016', 1), ('14.005', 1), ('6.017', 1), ('2.002', 1), ('6.016', 1), ('1.012', 1)]

pre, ext = os.path.splitext(__file__)
file_basename = os.path.basename(pre)
tex_filename = os.path.extsep.join([pre, 'tex'])
text = (r'''% This is a generated file. Do not manually modify. See <filename>.py instead.
\begin{table}[]
    \centering
    \begin{tabular}{l | r}
    \hline
    UD path & Count \\
    \hline
    '''
    + '\n'.join(r'\code{%s} & %s \\' % (repr_ud(x), c) for x, c in l[:10])
    + r'''
    \hline
    \end{tabular}
    \caption{Top UD relations ranked by the times of it being ranked as the top by the attention heads in out trained \TreeRel model.}
    \label{tab:''' + file_basename + '''}
\end{table}
''')
print(text)


==> tab/ud.py <==
def compress(c, n):
    return c * n if n < 2 else f'{n}{c}'

def repr_ud(x):
    try:
        nu = int(float(x))
        nd = round((float(x) - nu) * 1000)
        return compress('U', nu) + compress('D', nd)
    except:
        return x

